Minimum-Time Escape from a Circular Region for a Dubins Car

We investigate the problem of finding paths that enable a robot modeled as a Dubins car (i.e., a constant-speed finite-turn-rate unicycle) to escape from a circular region of space in minimum time. This minimum-time escape problem arises in marine, aerial, and ground robotics in situations where a safety region has been violated and must be exited before a potential negative consequence occurs (e.g., a collision). Using the tools of nonlinear optimal control theory, we show that a surprisingly simple closed-form feedback control law solves this minimum-time escape problem, and that the minimum-time paths have an elegant geometric interpretation.

==> Code and Diagrams/dubins_dynamics.m <==
function xdot = dubins_dynamics(t, x, speed, turn_rate, use_optimal_controls)

xTemp = x;

% Variables
x = xTemp(1);
y = xTemp(2);
theta = wrapToPi(xTemp(3));
v = speed;
w = turn_rate;

% functions of states
phi = atan2(y,x);

% optimal controls
if use_optimal_controls
    if wrapToPi(theta - phi) > 0
        u = 1;
    elseif abs(theta - phi) < 1e-6
        u = 0;
    else
        u = -1;
    end
else
    u = 0;
end

% dynamics
xdot = v*cos(theta);
ydot = v*sin(theta);
thetadot = -w*u;

xdot = [xdot, ydot, thetadot]';


==> Code and Diagrams/script_MinimumTimeEscape.m <==
clear all
close all

% parameters
speed = 1;
x0 = [0, 0.25, pi]';
% Circle Radius
rho = 1;
figure(1)
viscircles([0,0], rho, 'color', 'k', 'linestyle', '--');
hold all
plot(0,0,'k--','linewidth',2)
plot(0,0,'ok','linewidth',2,'markersize',12)
plot(x0(1),x0(2),'k<','linewidth',2,'markersize',12)
ii = 0
for turn_rate = [pi/100, pi/6, pi, 100*pi]
    ii = ii + 1;
    use_optimal_controls = true;
    
    % Initial State, x0 = [x, y, theta]
    
    % simulate
    tspan = [0, 10];
    options = odeset('RelTol', 1e-12, 'AbsTol', 1e-12, 'Stats','on');
    sol = ode45(@(t, x) dubins_dynamics(t, x, speed, turn_rate, use_optimal_controls),tspan, x0, options);
    
    % evaluate solution
    fs = 1/1000000;
    t = linspace(0,5,1/fs);
    x = deval(sol, t, 1);
    y = deval(sol, t, 2);
    theta = deval(sol, t, 3);
    
    % plot only the points in the circle
    r = sqrt(x.^2 + y.^2);
    inside_circle = (r <= rho);
    T = max(t(inside_circle));
    
    % heading and azimuth plots
    x_inside = x(inside_circle);
    y_inside = y(inside_circle);
    theta_inside = theta(inside_circle);
    phi_inside = atan2(y_inside,x_inside);
    figure(1 + ii)
    plot(t(inside_circle), theta_inside)
    hold all
    plot(t(inside_circle), phi_inside)
    legend({'\theta(t)', '\phi(t)'})
    ax = gca;
    ax.FontSize = 14;
    
    % plot
    figure(1)
    switch ii
        case 1
            plot(x(inside_circle),y(inside_circle),'k:','linewidth',1.5)
        case 2
            plot(x(inside_circle),y(inside_circle),'k-.','linewidth',1.5)
        case 3
            plot(x(inside_circle),y(inside_circle),'k--','linewidth',1.5)
        case 4
            plot(x(inside_circle),y(inside_circle),'k','linewidth',1.5)
    end
    axis([-rho, rho, -rho, rho])
end

axis equal
legend({'Escape region', 'Origin', 'Start', 'Path with \omega = \pi/100', 'Path with \omega = \pi/6', 'Path with \omega = \pi', 'Path with \omega = 100\pi'},'Location','SouthEast')
ax = gca;
ax.FontSize = 14;
exportgraphics(ax,['turn_rate_q2.pdf'],'BackgroundColor','none')

